SHELLQs. Black Hole Mass and Eddington Ratio Distributions of Intermediate-Luminosity Quasars at 6<z<7

We present near-infrared spectroscopy of 21 quasars at 6.07 < z < 6.90 obtained with JWST/NIRSpec and Subaru/MOIRCS. These targets have absolute ultraviolet magnitudes of -25 < M_1450 < -22 and are drawn from a sample of z>6 quasars identified in the Subaru High-z Exploration of Low-Luminosity Quasars (SHELLQs) project. These quasars occupy the intermediate-luminosity regime between luminous quasars and the faint high-redshift AGNs uncovered by JWST. We detect broad Balmer emission lines and MgII 2798 with underlying continua from the NIRSpec and MOIRCS targets, respectively. The virial black hole masses of this sample span a wide range of 7.2 < log M_BH/M_sun < 9.4, with Eddington ratios of -1.3 < log L_bol/L_Edd < 0.4. Combining these measurements with our previous mass estimates for other SHELLQs quasars, we construct a sample of 27 quasars with M_BH estimates at 6 < z < 7 and derive the distributions of M_BH and L_bol/L_Edd. When compared with luminosity-matched quasars at z ~ 1.3, we find median offsets of delta log M_BH/M_sun = -0.4 and Delta log L_bol/L_Edd = 0.2 in the high-redshift sample. In addition, 11% of the high-redshift quasars are accreting near or above the Eddington limit. As a systematic check, adopting the Eddington-ratio-dependent calibration of single-epoch M_BH estimates increases the inferred super-Eddington fraction to 22%. These results indicate that a representative population of distant supermassive black holes undergo a rapid accretion phase, although not as extreme as that seen in the most luminous quasar population, consistent with the anti-hierarchical growth scenario of supermassive black holes.

==> anc/Appendix_tableB.csv <==
ID,redshift,redshift_err,ra,dec,PL_norm,PL_norm_err,PL_slope,PL_slope_err,L_Fe_w3980_w4040,L_Fe_w3980_w4040_err,L_Fe_w4435_w4685,L_Fe_w4435_w4685_err,L_Fe_w5100_w5500,L_Fe_w5100_w5500_err,L_Ha_broad,L_Ha_broad_err,L_Hb_broad,L_Hb_broad_err,L_Hg_broad,L_Hg_broad_err,L_Hd_broad,L_Hd_broad_err,L_Ha_narrow,L_Ha_narrow_err,L_Hb_narrow,L_Hb_narrow_err,L_Hg_narrow,L_Hg_narrow_err,L_Hd_narrow,L_Hd_narrow_err,L_O3_5007_c,L_O3_5007_c_err,L_O3_5007_w,L_O3_5007_w_err,L_O3_4959_c,L_O3_4959_c_err,L_O3_4959_w,L_O3_4959_w_err,L_N2_6585,L_N2_6585_err,FWHM_Ha_broad,FWHM_Ha_broad_err,FWHM_Hb_broad,FWHM_Hb_broad_err,FWHM_Hg_broad,FWHM_Hg_broad_err,FWHM_Hd_broad,FWHM_Hd_broad_err,FWHM_Ha_narrow,FWHM_Ha_narrow_err,FWHM_Hb_narrow,FWHM_Hb_narrow_err,FWHM_Hg_narrow,FWHM_Hg_narrow_err,FWHM_Hd_narrow,FWHM_Hd_narrow_err,FWHM_O3_5007_c,FWHM_O3_5007_c_err,FWHM_O3_5007_w,FWHM_O3_5007_w_err,FWHM_O3_4959_c,FWHM_O3_4959_c_err,FWHM_O3_4959_w,FWHM_O3_4959_w_err
J2236+0032,6.404724,0.000873,339.18575,0.549139,0.2801,0.0041,-1.794,0.023,1.110,0.075,13.200,0.831,12.900,0.797,70.900,0.971,11.800,1.370,5.370,0.483,,,0.933,0.089,,,,,,,1.720,0.357,4.840,1.400,0.538,0.164,2.520,0.458,1.100,0.310,4996.09,87.52,5645.75,740.96,5446.43,478.91,,,399.77,2.23,,,,,,,426.20,61.49,2176.49,1913.21,426.22,51.17,2176.48,1913.21
J2255+0251,6.332917,0.000964,343.90850,2.857389,0.1782,0.0031,-1.959,0.024,1.050,0.044,18.400,0.786,17.400,0.740,98.100,1.200,27.300,0.570,10.600,0.261,2.350,0.433,6.940,0.566,1.010,0.172,,,,,2.420,0.492,6.770,0.556,0.961,0.173,1.600,0.396,1.170,0.424,2404.67,35.76,2337.59,44.23,2969.95,94.68,2798.57,531.52,680.92,0.02,546.60,51.34,,,,,552.47,51.34,1358.90,81.75,550.56,51.34,1358.12,81.75
J1146-0005,6.301588,1.00E-05,176.74538,-0.093806,0.0367,0.0003,-0.584,0.014,,,,,,,196.000,14.600,30.000,0.095,9.070,0.127,2.150,0.037,36.100,3.910,5.640,0.099,2.300,0.044,1.260,0.030,15.300,0.064,6.080,0.058,5.300,0.065,1.750,0.037,,,1945.07,349.11,2501.05,67.15,3504.57,33.49,2304.61,37.49,245.71,1.13,,,,,,,,,2227.48,52.64,,,2227.01,52.64
J1525+4303,6.265001,0.000541,231.48246,43.056667,0.0884,0.0018,-1.907,0.025,0.507,0.042,8.090,0.474,7.750,0.474,37.100,0.476,7.720,0.193,4.140,0.149,,,2.050,0.209,0.736,0.092,,,,,2.750,0.133,1.510,0.100,0.979,0.046,0.874,0.131,0.828,0.189,2619.66,32.52,3533.73,81.06,2926.60,134.42,,,450.30,0.53,411.96,27.76,,,,,419.86,27.76,1118.54,187.07,417.29,27.76,1117.58,187.07
J1146+0124,6.245915,0.000448,176.70175,1.405583,0.1386,0.0023,-1.812,0.027,0.987,0.020,16.500,0.350,15.600,0.331,55.500,2.060,13.500,0.088,4.850,0.201,,,21.500,1.350,5.540,0.216,2.100,0.226,0.944,0.111,2.490,0.096,2.710,0.280,1.070,0.147,1.780,0.164,3.490,0.605,2718.71,109.54,3240.33,96.90,2988.15,289.22,,,623.60,17.14,584.03,13.76,543.35,39.85,527.35,39.85,589.65,13.76,1968.84,225.44,587.82,13.76,1968.29,225.44
J0844-0052,6.242562,0.00047,131.13167,-0.881833,0.1975,0.0033,-1.868,0.019,0.672,0.058,11.700,0.971,11.000,0.923,87.800,0.914,24.100,1.090,10.700,0.558,4.740,0.263,2.190,0.447,0.880,0.117,,,,,2.120,0.263,5.750,0.553,0.958,0.118,2.680,0.368,,,2943.12,56.19,3913.23,161.52,3664.50,217.88,3996.23,234.81,538.94,75.74,367.65,65.89,,,,,376.53,65.89,1899.31,170.97,373.65,65.89,1898.75,170.97
J0217-0208,6.202477,8.00E-06,34.33996,-2.147944,0.0404,0.0009,-2.176,0.037,,,,,,,2.230,0.124,0.926,0.101,,,,,12.300,0.151,3.060,0.097,1.500,0.018,0.638,0.040,21.800,0.154,3.620,0.096,7.200,0.036,1.270,0.059,2.010,0.087,1806.30,118.62,1153.62,0.09,,,,,320.67,0.00,214.57,2.42,155.73,0.01,83.20,1.44,229.61,2.42,1156.70,0.04,224.81,2.42,1155.75,0.04
J0918+0139,6.178544,0.001387,139.63820,1.656500,0.1237,0.0014,-1.576,0.022,0.327,0.016,9.930,0.500,9.440,0.478,51.900,0.292,10.700,0.251,4.810,0.213,1.690,0.694,1.440,0.231,0.442,0.122,,,,,2.230,0.327,2.930,1.070,0.846,0.190,1.410,1.150,,,3148.66,39.26,3547.79,121.28,3697.09,233.53,3943.33,1647.96,746.05,32.29,637.45,53.94,,,,,642.70,53.94,2557.11,589.61,640.99,53.94,2556.68,589.61
J0844-0132,6.182989,1.40E-05,131.03588,-1.537917,0.0687,0.0007,-0.452,0.017,,,,,,,256.000,0.637,33.900,0.149,12.900,0.229,6.980,0.080,82.300,0.174,13.000,0.130,4.100,0.118,2.820,0.068,50.200,0.224,17.800,0.120,16.500,0.122,7.150,0.219,,,2650.41,16.80,3632.76,42.88,3001.62,58.78,4296.90,126.19,333.73,0.81,246.04,0.86,179.73,0.00,121.97,0.00,259.33,0.86,2460.34,82.93,255.07,0.86,2459.89,82.93
J1425-0015,6.178015,0.000474,216.32383,-0.261333,0.1305,0.0028,-1.533,0.029,0.400,0.124,11.900,0.671,11.300,0.763,77.200,0.582,16.500,0.338,5.950,0.155,5.030,0.312,5.900,0.232,1.510,0.179,1.060,0.039,,,10.600,0.560,4.280,0.647,3.150,0.173,2.580,0.246,2.980,0.279,2547.26,32.40,3037.89,50.78,3917.01,150.51,5677.49,1079.86,565.66,0.01,530.81,19.55,500.10,3.77,,,537.11,19.55,2107.25,113.68,535.06,19.55,2106.72,113.68
J1512+4422,6.180578,0.000629,228.20296,44.371528,0.2255,0.0019,-2.204,0.009,0.237,0.018,4.760,0.388,4.700,0.383,37.900,0.261,8.490,0.243,5.290,0.268,,,5.110,0.046,0.612,0.079,,,,,4.640,0.808,3.800,0.727,1.580,0.301,1.460,0.302,3.090,0.029,8585.63,181.07,4620.00,97.39,8886.15,725.47,,,643.06,0.02,445.30,54.14,,,,,445.30,54.14,1427.79,206.81,445.30,54.14,1427.79,206.81
J0911+0152,6.066206,0.000224,137.80946,1.872056,0.0253,0.0004,-2.020,0.024,,,5.880,0.078,5.550,0.074,7.670,0.666,2.380,0.075,1.740,0.107,,,6.640,0.216,1.220,0.068,,,,,0.188,0.037,0.375,0.048,0.110,0.022,0.166,0.037,1.800,0.341,2795.79,611.94,3770.19,175.68,3124.19,188.53,,,1169.22,0.10,1144.40,0.04,,,,,1147.42,0.04,1531.69,174.43,1146.44,0.04,1530.95,174.43
